Machine-Learning-Driven Runtime Optimization of BLAS Level 3 on Modern Multi-Core Systems

BLAS Level 3 operations are essential for scientific computing, but finding the optimal number of threads for multi-threaded implementations on modern multi-core systems is challenging. We present an extension to the Architecture and Data-Structure Aware Linear Algebra (ADSALA) library that uses machine learning to optimize the runtime of all BLAS Level 3 operations. Our method predicts the best number of threads for each operation based on the matrix dimensions and the system architecture. We test our method on two HPC platforms with Intel and AMD processors, using MKL and BLIS as baseline BLAS implementations. We achieve speedups of 1.5 to 3.0 for all operations, compared to using the maximum number of threads. We also analyze the runtime patterns of different BLAS operations and explain the sources of speedup. Our work shows the effectiveness and generality of the ADSALA approach for optimizing BLAS routines on modern multi-core systems.

==> result_analysis.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 154,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 640x480 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.ticker import FuncFormatter\n",
    "# define average csv reader\n",
    "def average_file_read(csv_path):\n",
    "    data = pd.read_csv(csv_path)\n",
    "    data = data.dropna()\n",
    "    data = np.array(data)\n",
    "    average = np.zeros((data.shape[0]//10, data.shape[1]))\n",
    "    for i in range(10):\n",
    "        average += data[i::10]\n",
    "    average = average / 10\n",
    "    return average\n",
    "\n",
    "main_size = 20\n",
    "font = {'family' : 'normal',\n",
    "        'weight' : 'normal',\n",
    "        'size'   : main_size}\n",
    "\n",
    "matplotlib.rc('font', **font)\n",
    "\n",
    "# print(average_file_read(\"../data1300points.csv\")[:,3])\n",
    "from turtle import color\n",
    "from matplotlib.pyplot import figure\n",
    "\n",
    "figure(figsize=(8, 6), dpi=80)\n",
    "\n",
    "\n",
    "r = (250, 127, 111)\n",
    "b = (130, 176, 210)\n",
    "r = tuple(item / 255 for item in r)\n",
    "b = tuple(item / 255 for item in b)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Create Test Domains"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 155,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(150, 3)\n",
      "[[ 128.  128.  128.]\n",
      " [ 256.  256.  256.]\n",
      " [ 512.  512.  512.]\n",
      " [1024. 1024. 1024.]\n",
      " [2048. 2048. 2048.]\n",
      " [4096. 4096. 4096.]\n",
      " [  32.  128.  128.]\n",
      " [  32.  256.  256.]\n",
      " [  32.  512.  512.]\n",
      " [  32. 1024. 1024.]\n",
      " [  32. 2048. 2048.]\n",
      " [  32. 4096. 4096.]\n",
      " [  64.  128.  128.]\n",
      " [  64.  256.  256.]\n",
      " [  64.  512.  512.]\n",
      " [  64. 1024. 1024.]\n",
      " [  64. 2048. 2048.]\n",
      " [  64. 4096. 4096.]\n",
      " [ 128.  128.  128.]\n",
      " [ 128.  256.  256.]\n",
      " [ 128.  512.  512.]\n",
      " [ 128. 1024. 1024.]\n",
      " [ 128. 2048. 2048.]\n",
      " [ 128. 4096. 4096.]\n",
      " [ 256.  128.  128.]\n",
      " [ 256.  256.  256.]\n",
      " [ 256.  512.  512.]\n",
      " [ 256. 1024. 1024.]\n",
      " [ 256. 2048. 2048.]\n",
      " [ 256. 4096. 4096.]\n",
      " [ 128.   32.  128.]\n",
      " [ 256.   32.  256.]\n",
      " [ 512.   32.  512.]\n",
      " [1024.   32. 1024.]\n",
      " [2048.   32. 2048.]\n",
      " [4096.   32. 4096.]\n",
      " [ 128.   64.  128.]\n",
      " [ 256.   64.  256.]\n",
      " [ 512.   64.  512.]\n",
      " [1024.   64. 1024.]\n",
      " [2048.   64. 2048.]\n",
      " [4096.   64. 4096.]\n",
      " [ 128.  128.  128.]\n",
      " [ 256.  128.  256.]\n",
      " [ 512.  128.  512.]\n",
      " [1024.  128. 1024.]\n",
      " [2048.  128. 2048.]\n",
      " [4096.  128. 4096.]\n",
      " [ 128.  256.  128.]\n",
      " [ 256.  256.  256.]\n",
      " [ 512.  256.  512.]\n",
      " [1024.  256. 1024.]\n",
      " [2048.  256. 2048.]\n",
      " [4096.  256. 4096.]\n",
      " [ 128.  128.   32.]\n",
      " [ 256.  256.   32.]\n",
      " [ 512.  512.   32.]\n",
      " [1024. 1024.   32.]\n",
      " [2048. 2048.   32.]\n",
      " [4096. 4096.   32.]\n",
      " [ 128.  128.   64.]\n",
      " [ 256.  256.   64.]\n",
      " [ 512.  512.   64.]\n",
      " [1024. 1024.   64.]\n",
      " [2048. 2048.   64.]\n",
      " [4096. 4096.   64.]\n",
      " [ 128.  128.  128.]\n",
      " [ 256.  256.  128.]\n",
      " [ 512.  512.  128.]\n",
      " [1024. 1024.  128.]\n",
      " [2048. 2048.  128.]\n",
      " [4096. 4096.  128.]\n",
      " [ 128.  128.  256.]\n",
      " [ 256.  256.  256.]\n",
      " [ 512.  512.  256.]\n",
      " [1024. 1024.  256.]\n",
      " [2048. 2048.  256.]\n",
      " [4096. 4096.  256.]\n",
      " [ 128.   32.   32.]\n",
      " [ 256.   32.   32.]\n",
      " [ 512.   32.   32.]\n",
      " [1024.   32.   32.]\n",
      " [2048.   32.   32.]\n",
      " [4096.   32.   32.]\n",
      " [ 128.   64.   64.]\n",
      " [ 256.   64.   64.]\n",
      " [ 512.   64.   64.]\n",
      " [1024.   64.   64.]\n",
      " [2048.   64.   64.]\n",
      " [4096.   64.   64.]\n",
      " [ 128.  128.  128.]\n",
      " [ 256.  128.  128.]\n",
      " [ 512.  128.  128.]\n",
      " [1024.  128.  128.]\n",
      " [2048.  128.  128.]\n",
      " [4096.  128.  128.]\n",
      " [ 128.  256.  256.]\n",
      " [ 256.  256.  256.]\n",
      " [ 512.  256.  256.]\n",
      " [1024.  256.  256.]\n",
      " [2048.  256.  256.]\n",
      " [4096.  256.  256.]\n",
      " [  32.  128.   32.]\n",
      " [  32.  256.   32.]\n",
      " [  32.  512.   32.]\n",
      " [  32. 1024.   32.]\n",
      " [  32. 2048.   32.]\n",
      " [  32. 4096.   32.]\n",
      " [  64.  128.   64.]\n",
      " [  64.  256.   64.]\n",
      " [  64.  512.   64.]\n",
      " [  64. 1024.   64.]\n",
      " [  64. 2048.   64.]\n",
      " [  64. 4096.   64.]\n",
      " [ 128.  128.  128.]\n",
      " [ 128.  256.  128.]\n",
      " [ 128.  512.  128.]\n",
      " [ 128. 1024.  128.]\n",
      " [ 128. 2048.  128.]\n",
      " [ 128. 4096.  128.]\n",
      " [ 256.  128.  256.]\n",
      " [ 256.  256.  256.]\n",
      " [ 256.  512.  256.]\n",
      " [ 256. 1024.  256.]\n",
      " [ 256. 2048.  256.]\n",
      " [ 256. 4096.  256.]\n",
      " [  32.   32.  128.]\n",
      " [  32.   32.  256.]\n",
      " [  32.   32.  512.]\n",
      " [  32.   32. 1024.]\n",
      " [  32.   32. 2048.]\n",
      " [  32.   32. 4096.]\n",
      " [  64.   64.  128.]\n",
      " [  64.   64.  256.]\n",
      " [  64.   64.  512.]\n",
      " [  64.   64. 1024.]\n",
      " [  64.   64. 2048.]\n",
      " [  64.   64. 4096.]\n",
      " [ 128.  128.  128.]\n",
      " [ 128.  128.  256.]\n",
      " [ 128.  128.  512.]\n",
      " [ 128.  128. 1024.]\n",
      " [ 128.  128. 2048.]\n",
      " [ 128.  128. 4096.]\n",
      " [ 256.  256.  128.]\n",
      " [ 256.  256.  256.]\n",
      " [ 256.  256.  512.]\n",
      " [ 256.  256. 1024.]\n",
      " [ 256.  256. 2048.]\n",
      " [ 256.  256. 4096.]]\n"
     ]
    }
   ],
   "source": [
    "num_increment = 6\n",
    "small_list = [32, 64, 128, 256]\n",
    "start = 128\n",
    "domains = np.zeros((num_increment+len(small_list)*num_increment*6, 3))\n",
    "print(domains.shape)\n",
    "for i in range(num_increment):\n",
    "    # square\n",
    "    variable_dimension = start * (2 ** i)\n",
    "    domains[i] = [variable_dimension] * 3\n",
    "\n",
    "# one small dimension\n",
    "for j in range(len(small_list)):\n",
    "    for i in range(num_increment):\n",
    "        variable_dimension = start * (2 ** i)\n",
    "        domains[i + (j+1)*num_increment] = [small_list[j], variable_dimension, variable_dimension]\n",
    "for j in range(len(small_list)):\n",
    "    for i in range(num_increment):\n",
    "        variable_dimension = start * (2 ** i)\n",
    "        domains[i + (j+1+len(small_list))*num_increment] = [variable_dimension, small_list[j], variable_dimension]\n",
    "for j in range(len(small_list)):\n",
    "    for i in range(num_increment):\n",
    "        variable_dimension = start * (2 ** i)\n",
    "        domains[i + (j+1+2*len(small_list))*num_increment] = [variable_dimension, variable_dimension, small_list[j]]\n",
    "\n",
    "# two small dimension\n",
    "for j in range(len(small_list)):\n",
    "    for i in range(num_increment):\n",
    "        variable_dimension = start * (2 ** i)\n",
    "        domains[i + (j+1+3*len(small_list))*num_increment] = [variable_dimension, small_list[j], small_list[j]]\n",
    "for j in range(len(small_list)):\n",
    "    for i in range(num_increment):\n",
    "        variable_dimension = start * (2 ** i)\n",
    "        domains[i + (j+1+4*len(small_list))*num_increment] = [small_list[j], variable_dimension, small_list[j]]\n",
    "for j in range(len(small_list)):\n",
    "    for i in range(num_increment):\n",
    "        variable_dimension = start * (2 ** i)\n",
    "        domains[i + (j+1+5*len(small_list))*num_increment] = [small_list[j], small_list[j], variable_dimension]\n",
    "\n",
    "\n",
    "\n",
    "print(domains)\n",
    "pd.DataFrame(domains,dtype=int).to_csv('regulated_test.csv', index=None)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Setonix "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 156,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = pd.read_csv('result_Setonix.csv')\n",
    "data = np.array(data)\n",
    "\n",
    "gflop = data[:, 0] * (2* data[:, 1] + 2) * data[:, 2]\n",
    "gflops = gflop.reshape(-1,1) / (data[:, 3:] * 1e-6) / 1e9 # time in 1e-6, g equals 1e9\n",
    "\n",
    "domain_gflops = np.copy(data).astype(float)\n",
    "domain_gflops[:, 3:] = gflops\n",
    "\n",
    "square = domain_gflops[:num_increment]\n",
    "for i in range(len(small_list)):\n",
    "    locals()[\"small_1_m_\"+str(small_list[i])] = domain_gflops[(1+i)*num_increment:(1+i+1)*num_increment]\n",
    "for i in range(len(small_list)):\n",
    "    locals()[\"small_1_k_\"+str(small_list[i])] = domain_gflops[(1+1*len(small_list)+i)*num_increment:(1+1*len(small_list)+i+1)*num_increment]\n",
    "for i in range(len(small_list)):\n",
    "    locals()[\"small_1_n_\"+str(small_list[i])] = domain_gflops[(1+2*len(small_list)+i)*num_increment:(1+2*len(small_list)+i+1)*num_increment]\n",
    "\n",
    "for i in range(len(small_list)): # k==n\n",
    "    locals()[\"small_2_m_\"+str(small_list[i])] = domain_gflops[(1+3*len(small_list)+i)*num_increment:(1+3*len(small_list)+i+1)*num_increment]\n",
    "for i in range(len(small_list)):\n",
    "    locals()[\"small_2_k_\"+str(small_list[i])] = domain_gflops[(1+4*len(small_list)+i)*num_increment:(1+4*len(small_list)+i+1)*num_increment]\n",
    "for i in range(len(small_list)):\n",
    "    locals()[\"small_2_n_\"+str(small_list[i])] = domain_gflops[(1+5*len(small_list)+i)*num_increment:(1+5*len(small_list)+i+1)*num_increment]\n",
    "\n",
    "# num_increment * small_list + 1 个小图"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Square"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 157,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "# square = square[:5]\n",
    "X_axis = np.arange(square.shape[0])\n",
    "y_1 = square[:, 3]\n",
    "y_2 = square[:, 4]\n",
    "figure(figsize=(8, 6), dpi=80)\n",
    "\n",
    "width = 0.35\n",
    "plt.bar(X_axis - width/2, y_1, width, label = 'BLIS with default setting', color=b, edgecolor = \"black\")\n",
    "plt.bar(X_axis + width/2, y_2, width, label = 'BLIS with ML', color=r, edgecolor = \"black\")\n",
    "\n",
    "# plt.yscale('log')\n",
    "plt.xticks(X_axis, [start * (2 ** i) for i in range(num_increment)])\n",
    "plt.xticks(fontsize=14, rotation=45)\n",
    "plt.yticks(fontsize=main_size)\n",
    "# plt.yticks(np.arange(0, max(y_1)+1000, (1000)))\n",
    "plt.xlabel(\"GEMM Input Size (m=n=k)\")\n",
    "plt.ylabel(\"GFLOPS(FP32)\")\n",
    "# plt.title(\"Number of Students in each group\")\n",
    "plt.legend(loc=2, fontsize=main_size)\n",
    "plt.tight_layout()\n",
    "plt.savefig(\"fixed-size-comparison-Setonix-square.pdf\", bbox_inches='tight', pad_inches=.5)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Irregular"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 158,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1008x1008 with 24 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(nrows=num_increment, ncols=len(small_list), sharex=False, figsize=(14, 14))\n",
    "ax=ax.flat\n",
    "\n",
    "main_size = 12\n",
    "font = {'family' : 'normal',\n",
    "        'weight' : 'normal',\n",
    "        'size'   : main_size}\n",
    "\n",
    "\n",
    "\n",
    "# m\n",
    "for i in range(len(small_list)):\n",
    "    X_axis = np.arange(square.shape[0])\n",
    "    y_1 = locals()[\"small_1_m_\"+str(small_list[i])][:, 3]\n",
    "    y_2 = locals()[\"small_1_m_\"+str(small_list[i])][:, 4]\n",
    "    # figure(figsize=(8, 6), dpi=80)\n",
    "    width = 0.35\n",
    "    ax[i].bar(X_axis - width/2, y_1, width, label = 'BLIS with default setting', color=b, edgecolor = \"black\")\n",
    "    ax[i].bar(X_axis + width/2, y_2, width, label = 'BLIS with ML', color=r, edgecolor = \"black\")\n",
    "\n",
    "    # ax[i].set_yscale('log')\n",
    "    ax[i].set_xticks(X_axis, [str(start * (2 ** i)) for i in range(num_increment)])\n",
    "    # ax[i].set_yticks(fontsize=14)\n",
    "    # ax[i].yticks(np.arange(0, max(y_1)+1000, (1000)))\n",
    "    ax[i].set_title(\"n,k \" + \"(m=\" + str(small_list[i]) + \")\", fontsize=20)\n",
    "    if i == 0:\n",
    "        ax[0*len(small_list)+i].set_ylabel(\"GFLOPS(FP32)\", fontsize=16)\n",
    "    ax[i].tick_params(axis='x', which='major', labelsize=12,labelrotation=90)\n",
    "    ax[i].tick_params(axis='y', which='major', labelsize=12,labelrotation=0)\n",
    "\n",
    "# k\n",
    "for i in range(len(small_list)):\n",
    "    X_axis = np.arange(square.shape[0])\n",
    "    y_1 = locals()[\"small_1_k_\"+str(small_list[i])][:, 3]\n",
    "    y_2 = locals()[\"small_1_k_\"+str(small_list[i])][:, 4]\n",
    "    # figure(figsize=(8, 6), dpi=80)\n",
    "    width = 0.35\n",
    "    ax[len(small_list)+i].bar(X_axis - width/2, y_1, width, label = 'BLIS with default setting', color=b, edgecolor = \"black\")\n",
    "    ax[len(small_list)+i].bar(X_axis + width/2, y_2, width, label = 'BLIS with ML', color=r, edgecolor = \"black\")\n",
    "\n",
    "    # ax[len(small_list)+i].set_yscale('log')\n",
    "    ax[len(small_list)+i].set_xticks(X_axis, [start * (2 ** i) for i in range(num_increment)], fontsize=main_size)\n",
    "    # ax[len(small_list)+i].set_xticks(fontsize=14, rotation=45)\n",
    "    # ax[len(small_list)+i].set_yticks(fontsize=14)\n",
    "    # ax[len(small_list)+i].yticks(np.arange(0, max(y_1)+1000, (1000)))\n",
    "\n",
    "    ax[len(small_list)+i].set_title(\"m,n \" + \"(k=\" + str(small_list[i]) + \")\", fontsize=20)\n",
    "    if i == 0:\n",
    "        ax[len(small_list)+i].set_ylabel(\"GFLOPS(FP32)\", fontsize=16)\n",
    "    ax[len(small_list)+i].tick_params(axis='x', which='major', labelsize=12,labelrotation=90)\n",
    "    ax[len(small_list)+i].tick_params(axis='y', which='major', labelsize=12,labelrotation=0)\n",
    "\n",
    "# k\n",
    "for i in range(len(small_list)):\n",
    "    X_axis = np.arange(square.shape[0])\n",
    "    y_1 = locals()[\"small_1_n_\"+str(small_list[i])][:, 3]\n",
    "    y_2 = locals()[\"small_1_n_\"+str(small_list[i])][:, 4]\n",
    "    # figure(figsize=(8, 6), dpi=80)\n",
    "    width = 0.35\n",
    "    ax[2*len(small_list)+i].bar(X_axis - width/2, y_1, width, label = 'BLIS with default setting', color=b, edgecolor = \"black\")\n",
    "    ax[2*len(small_list)+i].bar(X_axis + width/2, y_2, width, label = 'BLIS with ML', color=r, edgecolor = \"black\")\n",
    "\n",
    "    # ax[len(small_list)+i].set_yscale('log')\n",
    "    ax[2*len(small_list)+i].set_xticks(X_axis, [start * (2 ** i) for i in range(num_increment)], fontsize=main_size)\n",
    "    # ax[len(small_list)+i].set_xticks(fontsize=14, rotation=45)\n",
    "    # ax[len(small_list)+i].set_yticks(fontsize=14)\n",
    "    # ax[len(small_list)+i].yticks(np.arange(0, max(y_1)+1000, (1000)))\n",
    "\n",
    "    ax[2*len(small_list)+i].set_title(\"m,k \" + \"(n=\" + str(small_list[i]) + \")\", fontsize=20)\n",
    "    if i == 0:\n",
    "        ax[2*len(small_list)+i].set_ylabel(\"GFLOPS(FP32)\", fontsize=16)\n",
    "    ax[2*len(small_list)+i].tick_params(axis='x', which='major', labelsize=12,labelrotation=90)\n",
    "    ax[2*len(small_list)+i].tick_params(axis='y', which='major', labelsize=12,labelrotation=0)\n",
    "\n",
    "#*******************************************#\n",
    "# k,n\n",
    "for i in range(len(small_list)):\n",
    "    X_axis = np.arange(square.shape[0])\n",
    "    y_1 = locals()[\"small_2_m_\"+str(small_list[i])][:, 3]\n",
    "    y_2 = locals()[\"small_2_m_\"+str(small_list[i])][:, 4]\n",
    "    # figure(figsize=(8, 6), dpi=80)\n",
    "    width = 0.35\n",
    "    ax[3*len(small_list)+i].bar(X_axis - width/2, y_1, width, label = 'BLIS with default setting', color=b, edgecolor = \"black\")\n",
    "    ax[3*len(small_list)+i].bar(X_axis + width/2, y_2, width, label = 'BLIS with ML', color=r, edgecolor = \"black\")\n",
    "\n",
    "    # ax[len(small_list)+i].set_yscale('log')\n",
    "    ax[3*len(small_list)+i].set_xticks(X_axis)\n",
    "    ax[3*len(small_list)+i].set_xticklabels([str(start * (2 ** i)) for i in range(num_increment)], fontsize=main_size)\n",
    "    # ax[len(small_list)+i].set_xticks(fontsize=14, rotation=45)\n",
    "    # ax[len(small_list)+i].set_yticks(fontsize=14)\n",
    "    # ax[len(small_list)+i].yticks(np.arange(0, max(y_1)+1000, (1000)))\n",
    "\n",
    "    ax[3*len(small_list)+i].set_title(\"m \" + \"(k,n=\" + str(small_list[i]) + \")\", fontsize=20)\n",
    "    if i == 0:\n",
    "        ax[3*len(small_list)+i].set_ylabel(\"GFLOPS(FP32)\", fontsize=16)\n",
    "    ax[3*len(small_list)+i].tick_params(axis='x', which='major', labelsize=12,labelrotation=90)\n",
    "    ax[3*len(small_list)+i].tick_params(axis='y', which='major', labelsize=12,labelrotation=0)\n",
    "\n",
    "# m,n\n",
    "for i in range(len(small_list)):\n",
    "    X_axis = np.arange(square.shape[0])\n",
    "    y_1 = locals()[\"small_2_k_\"+str(small_list[i])][:, 3]\n",
    "    y_2 = locals()[\"small_2_k_\"+str(small_list[i])][:, 4]\n",
    "    # figure(figsize=(8, 6), dpi=80)\n",
    "    width = 0.35\n",
    "    ax[4*len(small_list)+i].bar(X_axis - width/2, y_1, width, label = 'BLIS with default setting', color=b, edgecolor = \"black\")\n",
    "    ax[4*len(small_list)+i].bar(X_axis + width/2, y_2, width, label = 'BLIS with ML', color=r, edgecolor = \"black\")\n",
    "\n",
    "    # ax[len(small_list)+i].set_yscale('log')\n",
    "    ax[4*len(small_list)+i].set_xticks(X_axis, [start * (2 ** i) for i in range(num_increment)], fontsize=main_size)\n",
    "    # ax[len(small_list)+i].set_xticks(fontsize=14, rotation=45)\n",
    "    # ax[len(small_list)+i].set_yticks(fontsize=14)\n",
    "    # ax[len(small_list)+i].yticks(np.arange(0, max(y_1)+1000, (1000)))\n",
    "\n",
    "    ax[4*len(small_list)+i].set_title(\"k \" + \"(m,n=\" + str(small_list[i]) + \")\", fontsize=20)\n",
    "    if i == 0:\n",
    "        ax[4*len(small_list)+i].set_ylabel(\"GFLOPS(FP32)\", fontsize=16)\n",
    "    ax[4*len(small_list)+i].tick_params(axis='x', which='major', labelsize=12,labelrotation=90)\n",
    "    ax[4*len(small_list)+i].tick_params(axis='y', which='major', labelsize=12,labelrotation=0)\n",
    "\n",
    "\n",
    "# m,k\n",
    "for i in range(len(small_list)):\n",
    "    X_axis = np.arange(square.shape[0])\n",
    "    y_1 = locals()[\"small_2_n_\"+str(small_list[i])][:, 3]\n",
    "    y_2 = locals()[\"small_2_n_\"+str(small_list[i])][:, 4]\n",
    "    # figure(figsize=(8, 6), dpi=80)\n",
    "    width = 0.35\n",
    "    ax[5*len(small_list)+i].bar(X_axis - width/2, y_1, width, label = 'BLIS with default setting', color=b, edgecolor = \"black\")\n",
    "    ax[5*len(small_list)+i].bar(X_axis + width/2, y_2, width, label = 'BLIS with ML', color=r, edgecolor = \"black\")\n",
    "\n",
    "    # ax[len(small_list)+i].set_yscale('log')\n",
    "    ax[5*len(small_list)+i].set_xticks(X_axis, [start * (2 ** i) for i in range(num_increment)], fontsize=main_size)\n",
    "    # ax[len(small_list)+i].set_yticks(fontsize=14)\n",
    "    # ax[len(small_list)+i].yticks(np.arange(0, max(y_1)+1000, (1000)))\n",
    "\n",
    "    ax[5*len(small_list)+i].set_title(\"n \" + \"(m,k=\" + str(small_list[i]) + \")\", fontsize=20)\n",
    "    if i == 0:\n",
    "        ax[5*len(small_list)+i].set_ylabel(\"GFLOPS(FP32)\", fontsize=16)\n",
    "    ax[5*len(small_list)+i].tick_params(axis='x', which='major', labelsize=12,labelrotation=90)\n",
    "    ax[5*len(small_list)+i].tick_params(axis='y', which='major', labelsize=12,labelrotation=0)\n",
    "\n",
    "\n",
    "plt.legend(loc='center left', bbox_to_anchor=(-3.0, 9.43), ncol=2,fontsize=20) # set legend format\n",
    "X_axis = np.arange(square.shape[0])\n",
    "plt.setp([a.get_xticklabels() for a in ax], visible=True)\n",
    "# fig.tight_layout(pad=10.0)\n",
    "plt.subplots_adjust(left=None, bottom=None, right=None, top=1.1, wspace=None, hspace=.6) # adjust padding\n",
    "plt.savefig(\"fixed-size-comparison-Setonix-irregular.pdf\", bbox_inches='tight', pad_inches=.5)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Gadi"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 159,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = pd.read_csv('result_Gadi.csv')\n",
    "data = np.array(data)\n",
    "\n",
    "gflop = data[:, 0] * (2* data[:, 1] + 2) * data[:, 2]\n",
    "gflops = gflop.reshape(-1,1) / (data[:, 3:] * 1e-6) / 1e9 # time in 1e-6, g equals 1e9\n",
    "\n",
    "domain_gflops = np.copy(data).astype(float)\n",
    "domain_gflops[:, 3:] = gflops\n",
    "\n",
    "square = domain_gflops[:num_increment]\n",
    "for i in range(len(small_list)):\n",
    "    locals()[\"small_1_m_\"+str(small_list[i])] = domain_gflops[(1+i)*num_increment:(1+i+1)*num_increment]\n",
    "for i in range(len(small_list)):\n",
    "    locals()[\"small_1_k_\"+str(small_list[i])] = domain_gflops[(1+1*len(small_list)+i)*num_increment:(1+1*len(small_list)+i+1)*num_increment]\n",
    "for i in range(len(small_list)):\n",
    "    locals()[\"small_1_n_\"+str(small_list[i])] = domain_gflops[(1+2*len(small_list)+i)*num_increment:(1+2*len(small_list)+i+1)*num_increment]\n",
    "\n",
    "for i in range(len(small_list)): # k==n\n",
    "    locals()[\"small_2_m_\"+str(small_list[i])] = domain_gflops[(1+3*len(small_list)+i)*num_increment:(1+3*len(small_list)+i+1)*num_increment]\n",
    "for i in range(len(small_list)):\n",
    "    locals()[\"small_2_k_\"+str(small_list[i])] = domain_gflops[(1+4*len(small_list)+i)*num_increment:(1+4*len(small_list)+i+1)*num_increment]\n",
    "for i in range(len(small_list)):\n",
    "    locals()[\"small_2_n_\"+str(small_list[i])] = domain_gflops[(1+5*len(small_list)+i)*num_increment:(1+5*len(small_list)+i+1)*num_increment]\n",
    "\n",
    "# num_increment * small_list + 1 个小图"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Square"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 160,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "# square = square[:5]\n",
    "X_axis = np.arange(square.shape[0])\n",
    "y_1 = square[:, 3]\n",
    "y_2 = square[:, 4]\n",
    "figure(figsize=(8, 6), dpi=80)\n",
    "\n",
    "width = 0.35\n",
    "plt.bar(X_axis - width/2, y_1, width, label = 'BLIS with default setting', color=b, edgecolor = \"black\")\n",
    "plt.bar(X_axis + width/2, y_2, width, label = 'BLIS with ML', color=r, edgecolor = \"black\")\n",
    "\n",
    "# plt.yscale('log')\n",
    "plt.xticks(X_axis, [start * (2 ** i) for i in range(num_increment)])\n",
    "plt.xticks(fontsize=14, rotation=45)\n",
    "plt.yticks(fontsize=14)\n",
    "# plt.yticks(np.arange(0, max(y_1)+1000, (1000)))\n",
    "plt.xlabel(\"GEMM Input Size (m=n=k)\")\n",
    "plt.ylabel(\"GFLOPS(FP32)\")\n",
    "# plt.title(\"Number of Students in each group\")\n",
    "plt.legend(loc=2, fontsize=main_size)\n",
    "plt.tight_layout()\n",
    "plt.savefig(\"fixed-size-comparison-Setonix-square.pdf\", bbox_inches='tight', pad_inches=.5)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## irregular"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 161,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1008x1008 with 24 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(nrows=num_increment, ncols=len(small_list), sharex=False, figsize=(14, 14))\n",
    "ax=ax.flat\n",
    "\n",
    "main_size = 12\n",
    "font = {'family' : 'normal',\n",
    "        'weight' : 'normal',\n",
    "        'size'   : main_size}\n",
    "\n",
    "\n",
    "\n",
    "# m\n",
    "for i in range(len(small_list)):\n",
    "    X_axis = np.arange(square.shape[0])\n",
    "    y_1 = locals()[\"small_1_m_\"+str(small_list[i])][:, 3]\n",
    "    y_2 = locals()[\"small_1_m_\"+str(small_list[i])][:, 4]\n",
    "    # figure(figsize=(8, 6), dpi=80)\n",
    "    width = 0.35\n",
    "    ax[i].bar(X_axis - width/2, y_1, width, label = 'MKL with default setting', color=b, edgecolor = \"black\")\n",
    "    ax[i].bar(X_axis + width/2, y_2, width, label = 'MKL with ML', color=r, edgecolor = \"black\")\n",
    "\n",
    "    # ax[i].set_yscale('log')\n",
    "    ax[i].set_xticks(X_axis, [str(start * (2 ** i)) for i in range(num_increment)])\n",
    "    # ax[i].set_yticks(fontsize=14)\n",
    "    # ax[i].yticks(np.arange(0, max(y_1)+1000, (1000)))\n",
    "    ax[i].set_title(\"n,k \" + \"(m=\" + str(small_list[i]) + \")\", fontsize=20)\n",
    "    if i == 0:\n",
    "        ax[0*len(small_list)+i].set_ylabel(\"GFLOPS(FP32)\", fontsize=16)\n",
    "    ax[i].tick_params(axis='x', which='major', labelsize=12,labelrotation=90)\n",
    "    ax[i].tick_params(axis='y', which='major', labelsize=12,labelrotation=0)\n",
    "\n",
    "# k\n",
    "for i in range(len(small_list)):\n",
    "    X_axis = np.arange(square.shape[0])\n",
    "    y_1 = locals()[\"small_1_k_\"+str(small_list[i])][:, 3]\n",
    "    y_2 = locals()[\"small_1_k_\"+str(small_list[i])][:, 4]\n",
    "    # figure(figsize=(8, 6), dpi=80)\n",
    "    width = 0.35\n",
    "    ax[len(small_list)+i].bar(X_axis - width/2, y_1, width, label = 'MKL with default setting', color=b, edgecolor = \"black\")\n",
    "    ax[len(small_list)+i].bar(X_axis + width/2, y_2, width, label = 'MKL with ML', color=r, edgecolor = \"black\")\n",
    "\n",
    "    # ax[len(small_list)+i].set_yscale('log')\n",
    "    ax[len(small_list)+i].set_xticks(X_axis, [start * (2 ** i) for i in range(num_increment)], fontsize=main_size)\n",
    "    # ax[len(small_list)+i].set_xticks(fontsize=14, rotation=45)\n",
    "    # ax[len(small_list)+i].set_yticks(fontsize=14)\n",
    "    # ax[len(small_list)+i].yticks(np.arange(0, max(y_1)+1000, (1000)))\n",
    "\n",
    "    ax[len(small_list)+i].set_title(\"m,n \" + \"(k=\" + str(small_list[i]) + \")\", fontsize=20)\n",
    "    if i == 0:\n",
    "        ax[len(small_list)+i].set_ylabel(\"GFLOPS(FP32)\", fontsize=16)\n",
    "    ax[len(small_list)+i].tick_params(axis='x', which='major', labelsize=12,labelrotation=90)\n",
    "    ax[len(small_list)+i].tick_params(axis='y', which='major', labelsize=12,labelrotation=0)\n",
    "\n",
    "# k\n",
    "for i in range(len(small_list)):\n",
    "    X_axis = np.arange(square.shape[0])\n",
    "    y_1 = locals()[\"small_1_n_\"+str(small_list[i])][:, 3]\n",
    "    y_2 = locals()[\"small_1_n_\"+str(small_list[i])][:, 4]\n",
    "    # figure(figsize=(8, 6), dpi=80)\n",
    "    width = 0.35\n",
    "    ax[2*len(small_list)+i].bar(X_axis - width/2, y_1, width, label = 'MKL with default setting', color=b, edgecolor = \"black\")\n",
    "    ax[2*len(small_list)+i].bar(X_axis + width/2, y_2, width, label = 'MKL with ML', color=r, edgecolor = \"black\")\n",
    "\n",
    "    # ax[len(small_list)+i].set_yscale('log')\n",
    "    ax[2*len(small_list)+i].set_xticks(X_axis, [start * (2 ** i) for i in range(num_increment)], fontsize=main_size)\n",
    "    # ax[len(small_list)+i].set_xticks(fontsize=14, rotation=45)\n",
    "    # ax[len(small_list)+i].set_yticks(fontsize=14)\n",
    "    # ax[len(small_list)+i].yticks(np.arange(0, max(y_1)+1000, (1000)))\n",
    "\n",
    "    ax[2*len(small_list)+i].set_title(\"m,k \" + \"(n=\" + str(small_list[i]) + \")\", fontsize=20)\n",
    "    if i == 0:\n",
    "        ax[2*len(small_list)+i].set_ylabel(\"GFLOPS(FP32)\", fontsize=16)\n",
    "    ax[2*len(small_list)+i].tick_params(axis='x', which='major', labelsize=12,labelrotation=90)\n",
    "    ax[2*len(small_list)+i].tick_params(axis='y', which='major', labelsize=12,labelrotation=0)\n",
    "\n",
    "#*******************************************#\n",
    "# k,n\n",
    "for i in range(len(small_list)):\n",
    "    X_axis = np.arange(square.shape[0])\n",
    "    y_1 = locals()[\"small_2_m_\"+str(small_list[i])][:, 3]\n",
    "    y_2 = locals()[\"small_2_m_\"+str(small_list[i])][:, 4]\n",
    "    # figure(figsize=(8, 6), dpi=80)\n",
    "    width = 0.35\n",
    "    ax[3*len(small_list)+i].bar(X_axis - width/2, y_1, width, label = 'MKL with default setting', color=b, edgecolor = \"black\")\n",
    "    ax[3*len(small_list)+i].bar(X_axis + width/2, y_2, width, label = 'MKL with ML', color=r, edgecolor = \"black\")\n",
    "\n",
    "    # ax[len(small_list)+i].set_yscale('log')\n",
    "    ax[3*len(small_list)+i].set_xticks(X_axis)\n",
    "    ax[3*len(small_list)+i].set_xticklabels([str(start * (2 ** i)) for i in range(num_increment)], fontsize=main_size)\n",
    "    # ax[len(small_list)+i].set_xticks(fontsize=14, rotation=45)\n",
    "    # ax[len(small_list)+i].set_yticks(fontsize=14)\n",
    "    # ax[len(small_list)+i].yticks(np.arange(0, max(y_1)+1000, (1000)))\n",
    "\n",
    "    ax[3*len(small_list)+i].set_title(\"m \" + \"(k,n=\" + str(small_list[i]) + \")\", fontsize=20)\n",
    "    if i == 0:\n",
    "        ax[3*len(small_list)+i].set_ylabel(\"GFLOPS(FP32)\", fontsize=16)\n",
    "    ax[3*len(small_list)+i].tick_params(axis='x', which='major', labelsize=12,labelrotation=90)\n",
    "    ax[3*len(small_list)+i].tick_params(axis='y', which='major', labelsize=12,labelrotation=0)\n",
    "\n",
    "# m,n\n",
    "for i in range(len(small_list)):\n",
    "    X_axis = np.arange(square.shape[0])\n",
    "    y_1 = locals()[\"small_2_k_\"+str(small_list[i])][:, 3]\n",
    "    y_2 = locals()[\"small_2_k_\"+str(small_list[i])][:, 4]\n",
    "    # figure(figsize=(8, 6), dpi=80)\n",
    "    width = 0.35\n",
    "    ax[4*len(small_list)+i].bar(X_axis - width/2, y_1, width, label = 'MKL with default setting', color=b, edgecolor = \"black\")\n",
    "    ax[4*len(small_list)+i].bar(X_axis + width/2, y_2, width, label = 'MKL with ML', color=r, edgecolor = \"black\")\n",
    "\n",
    "    # ax[len(small_list)+i].set_yscale('log')\n",
    "    ax[4*len(small_list)+i].set_xticks(X_axis, [start * (2 ** i) for i in range(num_increment)], fontsize=main_size)\n",
    "    # ax[len(small_list)+i].set_xticks(fontsize=14, rotation=45)\n",
    "    # ax[len(small_list)+i].set_yticks(fontsize=14)\n",
    "    # ax[len(small_list)+i].yticks(np.arange(0, max(y_1)+1000, (1000)))\n",
    "\n",
    "    ax[4*len(small_list)+i].set_title(\"k \" + \"(m,n=\" + str(small_list[i]) + \")\", fontsize=20)\n",
    "    if i == 0:\n",
    "        ax[4*len(small_list)+i].set_ylabel(\"GFLOPS(FP32)\", fontsize=16)\n",
    "    ax[4*len(small_list)+i].tick_params(axis='x', which='major', labelsize=12,labelrotation=90)\n",
    "    ax[4*len(small_list)+i].tick_params(axis='y', which='major', labelsize=12,labelrotation=0)\n",
    "\n",
    "\n",
    "# m,k\n",
    "for i in range(len(small_list)):\n",
    "    X_axis = np.arange(square.shape[0])\n",
    "    y_1 = locals()[\"small_2_n_\"+str(small_list[i])][:, 3]\n",
    "    y_2 = locals()[\"small_2_n_\"+str(small_list[i])][:, 4]\n",
    "    # figure(figsize=(8, 6), dpi=80)\n",
    "    width = 0.35\n",
    "    ax[5*len(small_list)+i].bar(X_axis - width/2, y_1, width, label = 'MKL with default setting', color=b, edgecolor = \"black\")\n",
    "    ax[5*len(small_list)+i].bar(X_axis + width/2, y_2, width, label = 'MKL with ML', color=r, edgecolor = \"black\")\n",
    "\n",
    "    # ax[len(small_list)+i].set_yscale('log')\n",
    "    ax[5*len(small_list)+i].set_xticks(X_axis, [start * (2 ** i) for i in range(num_increment)], fontsize=main_size)\n",
    "    # ax[len(small_list)+i].set_yticks(fontsize=14)\n",
    "    # ax[len(small_list)+i].yticks(np.arange(0, max(y_1)+1000, (1000)))\n",
    "\n",
    "    ax[5*len(small_list)+i].set_title(\"n \" + \"(m,k=\" + str(small_list[i]) + \")\", fontsize=20)\n",
    "    if i == 0:\n",
    "        ax[5*len(small_list)+i].set_ylabel(\"GFLOPS(FP32)\", fontsize=16)\n",
    "    ax[5*len(small_list)+i].tick_params(axis='x', which='major', labelsize=12,labelrotation=90)\n",
    "    ax[5*len(small_list)+i].tick_params(axis='y', which='major', labelsize=12,labelrotation=0)\n",
    "\n",
    "\n",
    "plt.legend(loc='center left', bbox_to_anchor=(-3.0, 9.43), ncol=2,fontsize=20) # set legend format\n",
    "X_axis = np.arange(square.shape[0])\n",
    "plt.setp([a.get_xticklabels() for a in ax], visible=True)\n",
    "# fig.tight_layout(pad=10.0)\n",
    "plt.subplots_adjust(left=None, bottom=None, right=None, top=1.1, wspace=None, hspace=.6) # adjust padding\n",
    "plt.savefig(\"fixed-size-comparison-Gadi-irregular.pdf\", bbox_inches='tight', pad_inches=.5)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.8.3 ('base')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.3"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "df59a497005cf10a57e232d43fc5c93230160ad80af8db44c0fe9fbbff75d8a8"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

